Bivariate Generating Functions Enumerating Non-Bonding Dominoes on Rectangular Boards

The manuscript studies configurations of non-overlapping non-bonding dominoes on finite rectangular boards of unit squares characterized by row and column number. The non-bonding dominoes are defined here by the requirement that any domino on the board shares at most one point (one of its four corner points) with any other domino, but no edge. With the Transfer Matrix Method, rational generating functions are derived that solve the enumeration problem entirely, here evaluated for boards with up to six rows or columns.

==> anc/Makefile <==
NonAdjDom: NonAdjDom.cxx
	$(CXX) -O3 -o $@ $?


==> anc/NonAdjDom.cxx <==
/**
* The program NonAdjDom construct with a recursive brute
* force method the configurations of d non-bonding dominoes
* on Nrows x Ncols boards.
*
* The program is called with 3 mandatory integer parameters,
*  Nrows, Ncols and d, and an optional option [-v] which
* lets the program print the configurations in ASCII style,
* where 1 indicates squares covered by a domino, 0 not coverd
* by a domino.
*
* The program is not very efficient. It is not running anything
* in parallel, nor are early exit strategies (pruning of the recursive
* tree) implemented in full.
*
* The program is compiled with 'make', the aid of the Makefile. It does
* not need any external libraries.
*
* @author Richard J. Mathar
* @since 2024-04-28
*/
#include <iostream>
#include <unistd.h>

class NonAdjDom 
{
public:
	/* number of rows of the board
	*/
	int Nrows ;

	/* number of columns of the board
	*/
	int Ncols ;

	/* number of dominoes to be put onto it.
	*/
	int d ;

	/** ctor.
	* This just stores the parameters of the task.
	* @param r number of rows of the board
	* @param c number of columns of the board
	* @param dom number of dominoes to be placed
	*/
	NonAdjDom(int r, int c, int dom) : Nrows(r), Ncols(c) , d(dom)
	{
	} /* ctor */

	/**
	* Produce a table of 1's and 0's indicating which squares
	* are covered on the board.  Because the board may
	* be partially not yet configured, the squares that
	* are undecided are printed with a dot.
	* @param board The ternary Nrows X Ncols array.
	*   A square (r,c) is living in the serialzed  board[c+Ncols*r].
	* @param piv the sequential index up to which board[]
	*   is already known.
	*/
	void show(const short *board, int piv)
	{
		for(int r=0 ; r < Nrows ; r++)
		{
			for(int c=0 ; c < Ncols ; c++)
			{
				if ( c+Ncols*r < piv)
					std::cout << board[c+Ncols*r] ;
				else
					std::cout << '.' ;
			}
			std::cout << std::endl ;
		}
		std::cout << std::endl ;
	} /* show */

	/** check whether a square (r,c) is occupied by a monomino
	* @param board the binary integers of the occupancies
	* @param r the row index, >=0
	* @param c the column index, >=0
	*/
	bool isIsola(const short *board, int r, int c)
	{
		/* if any of the squares up, right, left or down
		* is occupied on the board, return false. For squares
		* in corners or on edges, the neighbors are lower in numbers.
		*/
		/* check up */
		if ( r>=1 && board[c+(r-1)*Ncols] > 0)
			return false ;
		/* check right */
		if ( c+1 < Ncols && board[c+1+r*Ncols] > 0)
			return false ;
		/* check down */
		if ( r+1 < Nrows && board[c+(r+1)*Ncols] > 0)
			return false ;
		/* check left */
		if ( c >= 1 && board[c-1+r*Ncols] > 0)
			return false ;
		return true ;
	} /* isIsola */

	/** Check whether a configuration is valid
	* @param board The serialized 0's and 1's with occupancies.
	* @return false if any of the squares is occupied,
	*   but does not have a neighbor (i.e. if it is a monomino).
	*  The need for this check is that the recursive approach
	*  above check only in the next row whether a monomino has
	*  been left above; so in the last row a monomino residual
	*  monominoes may have been left over.
	*/
	bool valid(const short *board)
	{
		for(int r=0 ; r < Nrows ; r++)
		for(int c=0 ; c < Ncols ; c++)
			if ( board[c+r*Ncols] > 0 && isIsola(board,r,c) )
				return false;
		return true ;
	}

	/** Count partially filled board configurations.
	* @param board the serialized view on the board.
	* @param piv the pivotal index of the square to be
	*  either filled or to be left emtpy next.
	* @param kleft the number of half-dominoes not
	*   yet placed on the board (ie half-dominoes still to be
	*   distributed at the piv and later squares).
	* @verb If true print any configuration that is valid.
	*/
	long long count(short *board, const int piv, const int kleft, const bool verb)
	{
		long long ct=0 ;
		/* convert pivotal index >=0 into column and row
		* index, integer remainder and divison w.r.t. number of columns.
		*/
		const int c = piv % Ncols;
		const int r = piv / Ncols ;
		/* can1 indicates whether we can place one of the
		* half-dominoes on that pivotal square
		*/
		bool can1(true) ;

		/* first decision checks see whether can1 must be
		* false because (to the left or up, earlier than piv)
		* there is already a non-compatible square.
		*/
		if ( kleft == 0)
			can1 = false ;
		else
		{
			/* avoid of creating a straight vertical tromino.
			* check value up, r-1,c . 
			*/
			if ( r >= 2)
			{
				const short up= board[c+(r-1)*Ncols] ;
				const short upup= board[c+(r-2)*Ncols] ;
				if ( up > 0 && upup >0)
					can1 = false ;
			}

			/* check value left, c-1,r  avoid creating straight
			* horizontal tromino left
			*/
			if ( c >= 2)
			{
				const short left= board[c-1+r*Ncols] ;
				const short leftleft= board[c-2+r*Ncols] ;
				if ( left > 0 && leftleft >0)
					can1 = false ;
			}

			/* avoid L-tromino first shape, p =pivotal
			*   ??
			*    p
			*/ 
			if ( r>=1 && c >=1)
			{
				const short up= board[c+(r-1)*Ncols] ;
				const short upleft= board[c-1+(r-1)*Ncols] ;
				if ( up > 0 && upleft >0)
					can1 = false ;
			}

			/* avoid L-tromino 2nd shape
			*    ??
			*    p
			*/
			if ( r>=1 && c+1 <Ncols )
			{
				const short up= board[c+(r-1)*Ncols] ;
				const short upright= board[c+1+(r-1)*Ncols] ;
				if ( up > 0 && upright >0)
					can1 = false ;
			}

			/* avoid L-tromino 3rd shape
			*   ? 
			*   ?p
			*/
			if ( r>=1 && c >=1 )
			{
				const short left= board[c-1+r*Ncols] ;
				const short upleft= board[c-1+(r-1)*Ncols] ;
				if ( left > 0 && upleft >0)
					can1 = false ;
			}

			/* avoid L-tromino 4th shape
			*    ?
			*   ?p
			*/
			if ( r>=1 && c >=1 )
			{
				const short left= board[c-1+r*Ncols] ;
				const short up= board[c+(r-1)*Ncols] ;
				if ( left > 0 && up >0)
					can1 = false ;
			}
		}

		/* next check whether we are allowed to put no
		* half domino at the pivotal square. Start by guessing yes.
		*/

		bool can0(true) ;
		/* avoid leaving an isolated monomino above
		*/
		if ( r >=1)
		{
			const short up= board[c+(r-1)*Ncols] ;
			if ( up > 0)
			{
				/* upup (if existing), upright and upleft
				* all zero?
				*/
				short surr0 = 0 ;
				if ( r >= 2)
				{
					const short upup= board[c+(r-2)*Ncols] ;
					if ( upup == 0)
						surr0++ ;
				}
				else
				{
					surr0++ ;
				}

				if ( c >= 1)
				{
					const short upleft= board[c-1+(r-1)*Ncols] ;
					if ( upleft == 0)
						surr0++ ;
				}
				else
				{
					surr0++ ;
				}

				if ( c+1 < Ncols)
				{
					const short upright= board[c+1+(r-1)*Ncols] ;
					if ( upright == 0)
						surr0++ ;
				}
				else
				{
					surr0++ ;
				}

				if ( surr0 == 3)
					can0 = false ;
			}
		}
		/* is kleft to large to fit into
		* the remainng Nrows*Ncols-piv squares?
		*/
		if ( kleft > Ncols*Nrows-piv)
			can1 = can0 = false ;

		/* the check missing here (for speedup) is that
		* if we are on the last row no monomino was created in it
		* (for the other rows there is anyway the option to 
		* place one of the kleft half-dominoes in one of the pivot+ steps...
		*/
		

		/* decide if we need to run through both cases
		* of placing or not placing a half-domino at that
		* square. This attempts to prune the full 2^(c*r)
		* number of binary arrays early.
		*/
		short onemax = can1 ? 1 : 0 ;
		short onemin = can0 ? 0 : 1 ;

		for(short one =onemin ; one <= onemax ; one++)
		{
			/* explicitly put/unput the pivotal square
			* Note that we're using board[] recursively,	
			* and any contents may have been left from previous loops.
			*/
			board[c+Ncols*r] = one ;

			/* place pivotal pointer one up if not yet 
			* at the end of recursions,
			* which implies one to the right or carriage return
			* to start of next row.
			*/
			if ( piv+1 < Nrows*Ncols)
			{
				/* recursive call with number of half-dominoes
				* possibly reduced by one.
				*/
				ct += count(board,piv+1,kleft-one,verb) ;
			}
			else
			{
				/* complete, pivot has reached right lower edge
				* check that board[] contains a valid configuration
				* and that we have used up all half-dominoes.
				*/
				if ( kleft - one ==0 && valid(board) )
				{
					ct =1 ;
					/* if requestred, ASCII style output
					*/
					if ( verb)
						show(board,piv+1) ;
				}
			}
		}
		return ct ;
	} /* count */

	/** Count the configurations
	* @param verb If true print the configuration in ASCII style to stdout.
	*/
	long long count(const bool verb)
	{
		if ( Nrows*Ncols ==0 )
		{
			/* the empty board has one config
			* with no domino, and no config with any
			* positive nubmer of dominoes
			*/
			return ( d ==0) ? 1 : 0;
		}
		/* allocate a serialized view of the squares
		*/
		short *board = new short[Nrows*Ncols] ;
		/* indicate with 0 that none of them are
		* initially occupied
		*/
		for(int i=0 ; i< Nrows*Ncols ; i++)
			board[i] =0 ;

		/* count configurations, setting the pivotal
		* element (next square to be considered) to the upper
		* left element r=c=0, and the number of squares to
		* be coverd by 2 times the number of dominoes.
		*/
		long long ct= count(board,0,2*d,verb) ;
		delete [] board ;
		return ct ;
	} /* count */
protected:
private:
} ;

/**
* Short hint on how this program started.
* @param argv0 The name under which this program is known.
*/
void usage(const char *argv0)
{
	std::cout << "usage: " << argv0 << " [-v] #rows #cols #dominoes" << std::endl ;
}

/** count ways of placing d non-adjacent non-overlapping dominois
* on a r X c board of squares.
* @param argc Nomber of command line arguments, including the
*  name. Usually 4 but may be 5 if -v option is used.
*/
int main(int argc, char *argv[])
{
	int opt ; // command line option

	/* verbosity: true= display of all configurations,
	* false = produce only the count D
	*/
	bool verb(false) ;
	/* read command line option
	*/
        while( (opt=getopt(argc,argv,"vh")) != -1 )
        {
                switch(opt)
                {
                case 'v':
                        verb=true ;
                        break ;
                case 'h':
                        usage(argv[0]) ;
			return 0 ;
                case '?':
                        usage(argv[0]) ;
                        break ;
                }
        }

	/* check that the 3 parameters are present
	*/
	if ( optind > argc-3)
	{
		usage(argv[0]) ;
		return 1 ;
	}

	/* in this order: number of rows, number of columns, number
	* of diminoes.
	*/
	int r = atoi(argv[argc-3]) ;
	int c = atoi(argv[argc-2]) ;
	int d = atoi(argv[argc-1]) ;
	NonAdjDom board(r,c,d) ;
	long long ct = board.count(verb) ;
	std::cout << r << " X " << c << " d " << d << " D " << ct << std::endl ;
} /* main */


==> anc/gf1 <==
a 1 0 0 1
a 1 2 1 1
b 1 0 0 1
b 1 1 0 -1
b 1 3 1 -1


==> anc/gf2 <==
a 2 0 0 1
a 2 1 1 1
a 2 2 1 1
a 2 3 2 -1
b 2 0 0 1
b 2 1 0 -1
b 2 2 1 -2
b 2 3 1 -1
b 2 4 2 1


==> anc/gf3 <==
a 3 0 0 1
a 3 1 1 2
a 3 2 1 2
a 3 2 2 1
a 3 3 2 2
a 3 4 2 1
a 3 4 3 1
a 3 5 4 -4
a 3 6 4 -2
a 3 6 5 -1
a 3 8 6 1
b 3 0 0 1
b 3 1 0 -1
b 3 2 1 -3
b 3 3 1 -2
b 3 3 2 -3
b 3 4 2 -4
b 3 4 3 -2
b 3 5 2 -1
b 3 5 3 -3
b 3 6 4 5
b 3 7 4 2
b 3 7 5 3
b 3 8 6 1
b 3 9 6 -1


==> anc/gf4 <==
a 4 0 0 1
a 4 1 1 4
a 4 2 1 2
a 4 2 2 12
a 4 3 2 5
a 4 3 3 20
a 4 4 2 1
a 4 4 3 9
a 4 4 4 23
a 4 5 3 1
a 4 5 4 -7
a 4 5 5 20
a 4 6 4 -3
a 4 6 5 -11
a 4 6 6 18
a 4 7 5 -3
a 4 7 6 6
a 4 7 7 4
a 4 8 6 3
a 4 8 7 1
a 4 8 8 2
a 4 9 7 3
a 4 9 8 3
a 4 10 8 -1
a 4 11 9 -1
a 4 11 10 -6
a 4 12 11 -1
a 4 13 12 -1
b 4 0 0 1
b 4 1 0 -1
b 4 1 1 1
b 4 2 1 -6
b 4 3 1 -2
b 4 3 2 -23
b 4 3 3 -1
b 4 4 2 -8
b 4 4 3 -48
b 4 4 4 -1
b 4 5 2 -1
b 4 5 3 -15
b 4 5 4 -55
b 4 6 3 -1
b 4 6 4 7
b 4 6 5 -55
b 4 7 4 3
b 4 7 5 20
b 4 7 6 -66
b 4 8 5 3
b 4 8 6 3
b 4 8 7 -41
b 4 9 6 -3
b 4 9 7 -1
b 4 9 8 -18
b 4 10 7 -3
b 4 10 8 -9
b 4 10 9 -13
b 4 11 8 1
b 4 11 9 -3
b 4 11 10 -9
b 4 12 9 1
b 4 12 10 6
b 4 12 11 -2
b 4 13 11 1
b 4 13 12 -1
b 4 14 12 1


==> anc/gf5 <==
a 5 0 0 1
a 5 1 1 3
a 5 1 2 1
a 5 2 1 3
a 5 2 2 16
a 5 3 2 6
a 5 3 3 15
a 5 3 4 -3
a 5 4 2 3
a 5 4 3 26
a 5 4 4 27
a 5 4 5 -9
a 5 5 3 3
a 5 5 4 -27
a 5 5 5 -78
a 5 5 6 -11
a 5 5 7 -1
a 5 6 3 1
a 5 6 4 2
a 5 6 5 -37
a 5 6 6 -47
a 5 6 7 -48
a 5 6 8 -1
a 5 7 5 -43
a 5 7 6 -223
a 5 7 7 -476
a 5 7 9 2
a 5 8 5 -8
a 5 8 6 -58
a 5 8 7 64
a 5 8 8 701
a 5 8 9 279
a 5 8 10 16
a 5 9 7 176
a 5 9 8 859
a 5 9 9 250
a 5 9 10 -214
a 5 9 11 -45
a 5 10 7 28
a 5 10 8 160
a 5 10 9 -208
a 5 10 10 -539
a 5 10 11 -636
a 5 10 12 82
a 5 10 13 2
a 5 11 9 -318
a 5 11 10 -1126
a 5 11 11 -174
a 5 11 12 415
a 5 11 13 5
a 5 11 14 -1
a 5 12 9 -56
a 5 12 10 -226
a 5 12 11 51
a 5 12 12 316
a 5 12 13 -20
a 5 12 14 292
a 5 12 15 -2
a 5 13 11 242
a 5 13 12 682
a 5 13 13 1058
a 5 13 14 1341
a 5 13 15 -202
a 5 13 16 -4
a 5 14 11 70
a 5 14 12 236
a 5 14 13 414
a 5 14 14 -1105
a 5 14 15 -1661
a 5 14 16 -591
a 5 14 17 14
a 5 15 13 32
a 5 15 14 107
a 5 15 15 -635
a 5 15 16 2255
a 5 15 17 -644
a 5 15 18 63
a 5 15 19 -1
a 5 16 13 -56
a 5 16 14 -212
a 5 16 15 -619
a 5 16 16 714
a 5 16 17 -2816
a 5 16 18 2708
a 5 16 19 -80
a 5 16 20 1
a 5 17 15 -192
a 5 17 16 -743
a 5 17 17 -910
a 5 17 18 192
a 5 17 19 -283
a 5 17 20 -119
a 5 18 15 28
a 5 18 16 128
a 5 18 17 520
a 5 18 18 167
a 5 18 19 381
a 5 18 20 627
a 5 18 21 -111
a 5 18 22 -1
a 5 19 17 134
a 5 19 18 550
a 5 19 19 2063
a 5 19 20 2018
a 5 19 21 -2401
a 5 19 22 -179
a 5 19 23 -10
a 5 20 17 -8
a 5 20 18 -25
a 5 20 19 -193
a 5 20 20 -843
a 5 20 21 1564
a 5 20 22 1934
a 5 20 23 661
a 5 20 24 -21
a 5 21 19 -37
a 5 21 20 15
a 5 21 21 -605
a 5 21 22 -4266
a 5 21 23 -2845
a 5 21 24 129
a 5 21 25 25
a 5 22 19 1
a 5 22 20 -14
a 5 22 21 -75
a 5 22 22 266
a 5 22 23 1321
a 5 22 24 994
a 5 22 25 -418
a 5 22 26 -71
a 5 23 21 3
a 5 23 22 -114
a 5 23 23 -406
a 5 23 24 -1247
a 5 23 25 -1508
a 5 23 26 59
a 5 23 27 22
a 5 23 28 1
a 5 24 22 6
a 5 24 23 39
a 5 24 24 168
a 5 24 25 1276
a 5 24 26 2080
a 5 24 27 -36
a 5 24 28 -65
a 5 24 29 -5
a 5 25 24 14
a 5 25 25 -130
a 5 25 26 -551
a 5 25 27 -467
a 5 25 28 362
a 5 25 29 95
a 5 25 30 4
a 5 26 25 15
a 5 26 26 138
a 5 26 27 320
a 5 26 28 455
a 5 26 29 -183
a 5 26 30 -120
a 5 26 31 -1
a 5 27 27 25
a 5 27 28 -78
a 5 27 29 -417
a 5 27 30 16
a 5 27 31 82
a 5 27 32 -2
a 5 28 28 20
a 5 28 29 162
a 5 28 30 148
a 5 28 31 -112
a 5 28 32 32
a 5 28 33 6
a 5 29 30 20
a 5 29 31 -39
a 5 29 32 -172
a 5 29 33 -21
a 5 29 34 -3
a 5 30 31 15
a 5 30 32 90
a 5 30 33 37
a 5 30 34 18
a 5 30 35 1
a 5 31 33 5
a 5 31 34 -16
a 5 31 35 -21
a 5 31 36 -2
a 5 32 34 6
a 5 32 35 23
a 5 32 36 19
a 5 32 37 3
a 5 33 36 -2
a 5 33 37 -2
a 5 33 38 -2
a 5 34 37 1
a 5 34 38 2
a 5 35 39 -1
b 5 0 0 1
b 5 1 0 -1
b 5 1 1 -1
b 5 2 1 -5
b 5 2 2 -5
b 5 3 1 -3
b 5 3 2 -33
b 5 3 3 -17
b 5 4 2 -13
b 5 4 3 -69
b 5 4 4 1
b 5 4 5 -1
b 5 5 2 -3
b 5 5 3 -46
b 5 5 4 -81
b 5 5 5 20
b 5 5 6 -1
b 5 6 3 -7
b 5 6 4 -9
b 5 6 5 39
b 5 6 6 99
b 5 6 7 7
b 5 7 3 -1
b 5 7 4 -6
b 5 7 5 102
b 5 7 6 327
b 5 7 7 383
b 5 7 8 22
b 5 8 5 65
b 5 8 6 455
b 5 8 7 799
b 5 8 8 -43
b 5 8 9 -22
b 5 9 5 8
b 5 9 6 86
b 5 9 7 -88
b 5 9 8 -1256
b 5 9 9 -1042
b 5 9 10 -19
b 5 9 11 2
b 5 10 7 -218
b 5 10 8 -1268
b 5 10 9 -716
b 5 10 10 32
b 5 10 11 106
b 5 10 12 -1
b 5 11 7 -28
b 5 11 8 -244
b 5 11 9 56
b 5 11 10 1775
b 5 11 11 1775
b 5 11 12 -178
b 5 11 13 -7
b 5 12 9 332
b 5 12 10 1335
b 5 12 11 705
b 5 12 12 956
b 5 12 13 168
b 5 12 14 4
b 5 13 9 56
b 5 13 10 366
b 5 13 11 161
b 5 13 12 -2312
b 5 13 13 -1018
b 5 13 14 -1380
b 5 13 15 22
b 5 14 11 -172
b 5 14 12 -339
b 5 14 13 -1591
b 5 14 14 -2722
b 5 14 15 -1028
b 5 14 16 -3
b 5 14 17 -1
b 5 15 11 -70
b 5 15 12 -376
b 5 15 13 -384
b 5 15 14 2669
b 5 15 15 3741
b 5 15 16 2440
b 5 15 17 -13
b 5 15 18 1
b 5 16 13 -158
b 5 16 14 -876
b 5 16 15 702
b 5 16 16 -3423
b 5 16 17 3005
b 5 16 18 -259
b 5 16 19 1
b 5 17 13 56
b 5 17 14 296
b 5 17 15 299
b 5 17 16 -1242
b 5 17 17 136
b 5 17 18 -5036
b 5 17 19 315
b 5 17 20 -13
b 5 18 15 290
b 5 18 16 1396
b 5 18 17 1613
b 5 18 18 2575
b 5 18 19 -4090
b 5 18 20 45
b 5 18 21 1
b 5 19 15 -28
b 5 19 16 -156
b 5 19 17 -176
b 5 19 18 -114
b 5 19 19 1769
b 5 19 20 1060
b 5 19 21 350
b 5 19 22 -22
b 5 20 17 -172
b 5 20 18 -756
b 5 20 19 -2578
b 5 20 20 -5488
b 5 20 21 3993
b 5 20 22 2566
b 5 20 23 32
b 5 21 17 8
b 5 21 18 29
b 5 21 19 25
b 5 21 20 1021
b 5 21 21 -2861
b 5 21 22 -5053
b 5 21 23 -1430
b 5 21 24 -137
b 5 22 19 43
b 5 22 20 -54
b 5 22 21 383
b 5 22 22 5502
b 5 22 23 4551
b 5 22 24 -318
b 5 22 25 -9
b 5 22 26 1
b 5 23 19 -1
b 5 23 20 14
b 5 23 21 108
b 5 23 22 -518
b 5 23 23 -1246
b 5 23 24 -921
b 5 23 25 -202
b 5 23 26 189
b 5 23 27 -5
b 5 24 21 -3
b 5 24 22 143
b 5 24 23 558
b 5 24 24 1652
b 5 24 25 3689
b 5 24 26 750
b 5 24 27 140
b 5 24 28 3
b 5 25 22 -6
b 5 25 23 -39
b 5 25 24 -77
b 5 25 25 -1384
b 5 25 26 -2249
b 5 25 27 -942
b 5 25 28 103
b 5 25 29 15
b 5 26 24 -14
b 5 26 25 185
b 5 26 26 883
b 5 26 27 823
b 5 26 28 -300
b 5 26 29 -504
b 5 26 30 -49
b 5 27 25 -15
b 5 27 26 -138
b 5 27 27 -206
b 5 27 28 -443
b 5 27 29 -33
b 5 27 30 124
b 5 27 31 70
b 5 28 27 -25
b 5 28 28 128
b 5 28 29 681
b 5 28 30 54
b 5 28 31 -235
b 5 28 32 -15
b 5 29 28 -20
b 5 29 29 -162
b 5 29 30 -82
b 5 29 31 118
b 5 29 32 -89
b 5 29 33 1
b 5 30 30 -20
b 5 30 31 59
b 5 30 32 279
b 5 30 33 78
b 5 30 34 6
b 5 31 31 -15
b 5 31 32 -90
b 5 31 33 -24
b 5 31 34 -26
b 5 31 35 -4
b 5 32 33 -5
b 5 32 34 17
b 5 32 35 43
b 5 32 36 22
b 5 32 37 2
b 5 33 34 -6
b 5 33 35 -23
b 5 33 36 -20
b 5 33 37 -9
b 5 33 38 -2
b 5 34 36 2
b 5 34 37 1
b 5 34 38 2
b 5 35 37 -1
b 5 35 38 -2
b 5 36 39 1


==> anc/gf6 <==
a 6 0 0 1
a 6 1 1 3
a 6 1 2 3
a 6 2 1 3
a 6 2 2 22
a 6 2 3 8
a 6 3 2 5
a 6 3 3 10
a 6 3 4 -2
a 6 3 5 -5
a 6 4 2 3
a 6 4 3 33
a 6 4 4 29
a 6 4 5 -85
a 6 4 6 -14
a 6 5 3 1
a 6 5 4 -87
a 6 5 5 -607
a 6 5 6 -528
a 6 5 7 -152
a 6 5 8 2
a 6 6 3 1
a 6 6 4 -1
a 6 6 5 -137
a 6 6 6 -356
a 6 6 7 -491
a 6 6 8 105
a 6 6 9 9
a 6 7 4 -1
a 6 7 5 -86
a 6 7 6 -660
a 6 7 7 -1644
a 6 7 8 2240
a 6 7 9 2209
a 6 7 10 190
a 6 8 5 -12
a 6 8 6 -88
a 6 8 7 1347
a 6 8 8 12885
a 6 8 9 19963
a 6 8 10 2757
a 6 8 11 -833
a 6 8 12 -8
a 6 9 6 12
a 6 9 7 745
a 6 9 8 6056
a 6 9 9 6344
a 6 9 10 -30278
a 6 9 11 -31418
a 6 9 12 -1954
a 6 9 13 -110
a 6 10 7 66
a 6 10 8 367
a 6 10 9 -7948
a 6 10 10 -51203
a 6 10 11 -52724
a 6 10 12 21327
a 6 10 13 10112
a 6 10 14 1305
a 6 10 15 6
a 6 11 8 -66
a 6 11 9 -2990
a 6 11 10 -19491
a 6 11 11 -10196
a 6 11 12 52206
a 6 11 13 30180
a 6 11 14 -818
a 6 11 15 937
a 6 11 16 46
a 6 12 9 -220
a 6 12 10 -747
a 6 12 11 21020
a 6 12 12 84790
a 6 12 13 87228
a 6 12 14 56002
a 6 12 15 -19133
a 6 12 16 -9358
a 6 12 17 -574
a 6 12 18 -2
a 6 13 10 220
a 6 13 11 7116
a 6 13 12 38721
a 6 13 13 58446
a 6 13 14 52384
a 6 13 15 -122453
a 6 13 16 108868
a 6 13 17 10000
a 6 13 18 -235
a 6 13 19 13
a 6 14 11 495
a 6 14 12 1354
a 6 14 13 -26140
a 6 14 14 -76556
a 6 14 15 -139491
a 6 14 16 105229
a 6 14 17 -174743
a 6 14 18 -44579
a 6 14 19 14392
a 6 14 20 209
a 6 15 12 -495
a 6 15 13 -11122
a 6 15 14 -58474
a 6 15 15 -194951
a 6 15 16 -311058
a 6 15 17 -313556
a 6 15 18 -367269
a 6 15 19 368148
a 6 15 20 -46620
a 6 15 21 -913
a 6 15 22 3
a 6 16 13 -792
a 6 16 14 -3288
a 6 16 15 4107
a 6 16 16 32515
a 6 16 17 139744
a 6 16 18 236336
a 6 16 19 371379
a 6 16 20 -947633
a 6 16 21 -25195
a 6 16 22 -256
a 6 16 23 -161
a 6 17 14 792
a 6 17 15 12132
a 6 17 16 68522
a 6 17 17 318788
a 6 17 18 601581
a 6 17 19 437535
a 6 17 20 1365145
a 6 17 21 1737015
a 6 17 22 66116
a 6 17 23 16566
a 6 17 24 364
a 6 17 25 -1
a 6 18 15 924
a 6 18 16 7206
a 6 18 17 44345
a 6 18 18 56113
a 6 18 19 61712
a 6 18 20 -959895
a 6 18 21 -1617805
a 6 18 22 -2800359
a 6 18 23 -15416
a 6 18 24 -41727
a 6 18 25 2081
a 6 18 26 16
a 6 19 16 -924
a 6 19 17 -9780
a 6 19 18 -55076
a 6 19 19 -223690
a 6 19 20 -779067
a 6 19 21 836549
a 6 19 22 -2226502
a 6 19 23 4819772
a 6 19 24 434948
a 6 19 25 25652
a 6 19 26 -47538
a 6 19 27 35
a 6 20 17 -792
a 6 20 18 -10779
a 6 20 19 -95539
a 6 20 20 -240798
a 6 20 21 -137164
a 6 20 22 -890967
a 6 20 23 5749031
a 6 20 24 -8716899
a 6 20 25 -2213902
a 6 20 26 861843
a 6 20 27 115125
a 6 20 28 -2850
a 6 20 29 -18
a 6 21 18 792
a 6 21 19 6225
a 6 21 20 25307
a 6 21 21 -121266
a 6 21 22 -19990
a 6 21 23 1400274
a 6 21 24 -3321353
a 6 21 25 14914397
a 6 21 26 3715739
a 6 21 27 -5038379
a 6 21 28 234384
a 6 21 29 2805
a 6 21 30 -18
a 6 22 19 495
a 6 22 20 10539
a 6 22 21 115007
a 6 22 22 508881
a 6 22 23 90449
a 6 22 24 -1312349
a 6 22 25 5890612
a 6 22 26 -20622810
a 6 22 27 1803350
a 6 22 28 8863179
a 6 22 29 -1122377
a 6 22 30 8993
a 6 22 31 455
a 6 23 20 -495
a 6 23 21 -3202
a 6 23 22 -5468
a 6 23 23 379006
a 6 23 24 2269993
a 6 23 25 -66932
a 6 23 26 -17151266
a 6 23 27 21419650
a 6 23 28 -10153217
a 6 23 29 -9515388
a 6 23 30 2472368
a 6 23 31 -307381
a 6 23 32 -964
a 6 23 33 -1
a 6 24 21 -220
a 6 24 22 -6632
a 6 24 23 -85187
a 6 24 24 -623583
a 6 24 25 -1019543
a 6 24 26 6906856
a 6 24 27 14922929
a 6 24 28 -44591533
a 6 24 29 5556463
a 6 24 30 7657260
a 6 24 31 1649251
a 6 24 32 1114411
a 6 24 33 -2317
a 6 24 34 -176
a 6 25 22 220
a 6 25 23 1121
a 6 25 24 1732
a 6 25 25 -280493
a 6 25 26 -3169304
a 6 25 27 -11733782
a 6 25 28 4958725
a 6 25 29 81433011
a 6 25 30 837679
a 6 25 31 -22896092
a 6 25 32 -18431314
a 6 25 33 -643678
a 6 25 34 -2620
a 6 25 35 -207
a 6 26 23 66
a 6 26 24 2539
a 6 26 25 33650
a 6 26 26 391042
a 6 26 27 1756182
a 6 26 28 -404271
a 6 26 29 -34220625
a 6 26 30 -83172456
a 6 26 31 60541775
a 6 26 32 84965820
a 6 26 33 41747287
a 6 26 34 -3763844
a 6 26 35 63664
a 6 26 36 5184
a 6 26 37 18
a 6 27 24 -66
a 6 27 25 -46
a 6 27 26 -907
a 6 27 27 65510
a 6 27 28 1336068
a 6 27 29 10489187
a 6 27 30 43208000
a 6 27 31 44415179
a 6 27 32 -165182722
a 6 27 33 -157941511
a 6 27 34 -41001993
a 6 27 35 12576649
a 6 27 36 -1508774
a 6 27 37 50152
a 6 27 38 19
a 6 28 25 -12
a 6 28 26 -493
a 6 28 27 -2322
a 6 28 28 -72398
a 6 28 29 -572937
a 6 28 30 -3870024
a 6 28 31 -13974610
a 6 28 32 36015417
a 6 28 33 250144977
a 6 28 34 164586214
a 6 28 35 13907028
a 6 28 36 -11357950
a 6 28 37 1738732
a 6 28 38 42112
a 6 28 39 2503
a 6 28 40 -1
a 6 29 26 12
a 6 29 27 -190
a 6 29 28 -725
a 6 29 29 1391
a 6 29 30 13550
a 6 29 31 1230624
a 6 29 32 -780592
a 6 29 33 -77284163
a 6 29 34 -264956161
a 6 29 35 -148086884
a 6 29 36 -25912764
a 6 29 37 -1239047
a 6 29 38 -4548788
a 6 29 39 -407949
a 6 29 40 6206
a 6 29 41 18
a 6 30 27 1
a 6 30 28 12
a 6 30 29 -3018
a 6 30 30 -28785
a 6 30 31 -413516
a 6 30 32 -2471312
a 6 30 33 1333228
a 6 30 34 67063773
a 6 30 35 217229312
a 6 30 36 153831805
a 6 30 37 77211670
a 6 30 38 20183070
a 6 30 39 2697953
a 6 30 40 428624
a 6 30 41 -21176
a 6 30 42 1065
a 6 31 28 -1
a 6 31 29 90
a 6 31 30 514
a 6 31 31 4609
a 6 31 32 57550
a 6 31 33 -1058293
a 6 31 34 -14664272
a 6 31 35 -86223922
a 6 31 36 -242334984
a 6 31 37 -230045304
a 6 31 38 -144631667
a 6 31 39 -23139373
a 6 31 40 10949914
a 6 31 41 -1465057
a 6 31 42 106693
a 6 31 43 3057
a 6 31 44 -6
a 6 32 30 8
a 6 32 31 765
a 6 32 32 3162
a 6 32 33 112646
a 6 32 34 1572337
a 6 32 35 12769266
a 6 32 36 74152703
a 6 32 37 221286904
a 6 32 38 239619410
a 6 32 39 150846110
a 6 32 40 -12586531
a 6 32 41 -29251803
a 6 32 42 408539
a 6 32 43 -54551
a 6 32 44 -5141
a 6 32 45 344
a 6 33 31 -14
a 6 33 32 122
a 6 33 33 318
a 6 33 34 -46886
a 6 33 35 -545897
a 6 33 36 -7173049
a 6 33 37 -49953977
a 6 33 38 -153627285
a 6 33 39 -178465551
a 6 33 40 -109242022
a 6 33 41 52645903
a 6 33 42 62762530
a 6 33 43 1703649
a 6 33 44 -792769
a 6 33 45 -26749
a 6 33 46 2388
a 6 34 33 14
a 6 34 34 4330
a 6 34 35 56220
a 6 34 36 790507
a 6 34 37 8294789
a 6 34 38 46426491
a 6 34 39 142141819
a 6 34 40 207799867
a 6 34 41 142461627
a 6 34 42 -50328986
a 6 34 43 -85721156
a 6 34 44 821042
a 6 34 45 2066264
a 6 34 46 -174349
a 6 34 47 5369
a 6 34 48 56
a 6 35 34 -91
a 6 35 35 -1214
a 6 35 36 -19761
a 6 35 37 -429317
a 6 35 38 -4012882
a 6 35 39 -23768233
a 6 35 40 -86257207
a 6 35 41 -144941031
a 6 35 42 -91465282
a 6 35 43 58869129
a 6 35 44 107505187
a 6 35 45 19943925
a 6 35 46 13380
a 6 35 47 -373722
a 6 35 48 20724
a 6 35 49 619
a 6 36 36 -91
a 6 36 37 12436
a 6 36 38 197575
a 6 36 39 1936679
a 6 36 40 14757291
a 6 36 41 59858285
a 6 36 42 109757049
a 6 36 43 75943553
a 6 36 44 -54709211
a 6 36 45 -121338806
a 6 36 46 -38853237
a 6 36 47 5463725
a 6 36 48 270653
a 6 36 49 -68403
a 6 36 50 -1203
a 6 36 51 4
a 6 37 37 -364
a 6 37 38 -7700
a 6 37 39 -99017
a 6 37 40 -1360202
a 6 37 41 -10551739
a 6 37 42 -43255236
a 6 37 43 -94023424
a 6 37 44 -89179526
a 6 37 45 8214238
a 6 37 46 81144697
a 6 37 47 68277746
a 6 37 48 3672977
a 6 37 49 529884
a 6 37 50 258847
a 6 37 51 -4440
a 6 37 52 8
a 6 38 39 -637
a 6 38 40 21803
a 6 38 41 431263
a 6 38 42 3229650
a 6 38 43 15750201
a 6 38 44 42517836
a 6 38 45 47420194
a 6 38 46 14470678
a 6 38 47 -50042071
a 6 38 48 -94952883
a 6 38 49 -14361636
a 6 38 50 337356
a 6 38 51 304801
a 6 38 52 26627
a 6 38 53 450
a 6 39 40 -1001
a 6 39 41 -23734
a 6 39 42 -251086
a 6 39 43 -2317427
a 6 39 44 -14384511
a 6 39 45 -45280054
a 6 39 46 -67854649
a 6 39 47 -32945081
a 6 39 48 77706907
a 6 39 49 112315386
a 6 39 50 13110698
a 6 39 51 -7947017
a 6 39 52 -468606
a 6 39 53 72568
a 6 39 54 3375
a 6 39 55 52
a 6 40 42 -2002
a 6 40 43 23800
a 6 40 44 720999
a 6 40 45 4999656
a 6 40 46 16222925
a 6 40 47 26466372
a 6 40 48 17289281
a 6 40 49 -5400754
a 6 40 50 -24011215
a 6 40 51 -24745722
a 6 40 52 3699708
a 6 40 53 -401581
a 6 40 54 -153214
a 6 40 55 1015
a 6 40 56 -176
a 6 41 43 -2002
a 6 41 44 -48026
a 6 41 45 -414708
a 6 41 46 -2306152
a 6 41 47 -9983244
a 6 41 48 -26615054
a 6 41 49 -40685751
a 6 41 50 -21139676
a 6 41 51 46222819
a 6 41 52 44713735
a 6 41 53 -12849026
a 6 41 54 -1396529
a 6 41 55 23925
a 6 41 56 -20233
a 6 41 57 148
a 6 42 45 -4004
a 6 42 46 12991
a 6 42 47 964487
a 6 42 48 7154333
a 6 42 49 20052846
a 6 42 50 20491723
a 6 42 51 -5818896
a 6 42 52 -30146304
a 6 42 53 -27781743
a 6 42 54 -3874344
a 6 42 55 1268810
a 6 42 56 125203
a 6 42 57 -11385
a 6 42 58 -2498
a 6 42 59 16
a 6 43 46 -3003
a 6 43 47 -69806
a 6 43 48 -497055
a 6 43 49 -1288643
a 6 43 50 -1324865
a 6 43 51 -7509391
a 6 43 52 -31945480
a 6 43 53 -25847217
a 6 43 54 20246599
a 6 43 55 13994760
a 6 43 56 -4732019
a 6 43 57 -817181
a 6 43 58 24359
a 6 43 59 2762
a 6 43 60 24
a 6 44 48 -5577
a 6 44 49 -5335
a 6 44 50 982299
a 6 44 51 7853387
a 6 44 52 20820339
a 6 44 53 12386575
a 6 44 54 -22167021
a 6 44 55 -24491737
a 6 44 56 -9586281
a 6 44 57 5811219
a 6 44 58 1033360
a 6 44 59 17574
a 6 44 60 -5478
a 6 44 61 339
a 6 45 49 -3432
a 6 45 50 -75768
a 6 45 51 -466347
a 6 45 52 -396079
a 6 45 53 3061966
a 6 45 54 -1124434
a 6 45 55 -26085707
a 6 45 56 -15974437
a 6 45 57 18952184
a 6 45 58 6186913
a 6 45 59 -902682
a 6 45 60 97186
a 6 45 61 -12614
a 6 45 62 -638
a 6 46 51 -5577
a 6 46 52 -19338
a 6 46 53 695069
a 6 46 54 5783098
a 6 46 55 14229311
a 6 46 56 4387239
a 6 46 57 -18446948
a 6 46 58 -12276914
a 6 46 59 -1202957
a 6 46 60 -27682
a 6 46 61 -62224
a 6 46 62 37321
a 6 46 63 272
a 6 46 64 4
a 6 47 52 -3003
a 6 47 53 -62370
a 6 47 54 -361216
a 6 47 55 -306668
a 6 47 56 1554901
a 6 47 57 -2248623
a 6 47 58 -13910289
a 6 47 59 -7538220
a 6 47 60 8034981
a 6 47 61 2943710
a 6 47 62 361966
a 6 47 63 29617
a 6 47 64 3137
a 6 47 65 -246
a 6 48 54 -4004
a 6 48 55 -21483
a 6 48 56 290058
a 6 48 57 2495714
a 6 48 58 5564644
a 6 48 59 1636549
a 6 48 60 -6299970
a 6 48 61 -8035774
a 6 48 62 -1987331
a 6 48 63 357600
a 6 48 64 -36413
a 6 48 65 2416
a 6 48 66 523
a 6 49 55 -2002
a 6 49 56 -38874
a 6 49 57 -232322
a 6 49 58 -524086
a 6 49 59 -1005385
a 6 49 60 -3272191
a 6 49 61 -4351397
a 6 49 62 -1854783
a 6 49 63 482313
a 6 49 64 505000
a 6 49 65 235578
a 6 49 66 2650
a 6 49 67 581
a 6 49 68 8
a 6 50 57 -2002
a 6 50 58 -14136
a 6 50 59 31254
a 6 50 60 374420
a 6 50 61 716350
a 6 50 62 888214
a 6 50 63 683423
a 6 50 64 -1407457
a 6 50 65 -1590286
a 6 50 66 -107267
a 6 50 67 -9862
a 6 50 68 -33
a 6 50 69 45
a 6 51 58 -1001
a 6 51 59 -17962
a 6 51 60 -117063
a 6 51 61 -467775
a 6 51 62 -1473163
a 6 51 63 -2520511
a 6 51 64 -1547112
a 6 51 65 717151
a 6 51 66 -61160
a 6 51 67 -189629
a 6 51 68 20627
a 6 51 69 720
a 6 51 70 21
a 6 52 60 -637
a 6 52 61 -5378
a 6 52 62 -28539
a 6 52 63 -141866
a 6 52 64 -255844
a 6 52 65 152083
a 6 52 66 764878
a 6 52 67 161870
a 6 52 68 -270586
a 6 52 69 -22271
a 6 52 70 -7023
a 6 52 71 -148
a 6 53 61 -364
a 6 53 62 -5828
a 6 53 63 -41079
a 6 53 64 -214168
a 6 53 65 -681826
a 6 53 66 -1111172
a 6 53 67 -1049466
a 6 53 68 -279984
a 6 53 69 54498
a 6 53 70 -61489
a 6 53 71 -3168
a 6 53 72 -394
a 6 53 73 10
a 6 54 63 -91
a 6 54 64 -665
a 6 54 65 -8915
a 6 54 66 -35827
a 6 54 67 5556
a 6 54 68 51143
a 6 54 69 -66902
a 6 54 70 160625
a 6 54 71 15707
a 6 54 72 9111
a 6 54 73 -1184
a 6 54 74 -61
a 6 55 64 -91
a 6 55 65 -1154
a 6 55 66 -7886
a 6 55 67 -43083
a 6 55 68 -111054
a 6 55 69 -202034
a 6 55 70 -306629
a 6 55 71 -78571
a 6 55 72 -17952
a 6 55 73 -6552
a 6 55 74 -31
a 6 55 75 8
a 6 56 66 14
a 6 56 67 326
a 6 56 68 2935
a 6 56 69 27309
a 6 56 70 96777
a 6 56 71 128571
a 6 56 72 144912
a 6 56 73 73985
a 6 56 74 11230
a 6 56 75 3565
a 6 56 76 43
a 6 56 77 -2
a 6 57 67 -14
a 6 57 68 -70
a 6 57 69 -40
a 6 57 70 908
a 6 57 71 10532
a 6 57 72 8835
a 6 57 73 26719
a 6 57 74 5643
a 6 57 75 -4074
a 6 57 76 -1967
a 6 57 77 -96
a 6 57 78 1
a 6 58 69 8
a 6 58 70 127
a 6 58 71 1677
a 6 58 72 11337
a 6 58 73 29526
a 6 58 74 45198
a 6 58 75 18497
a 6 58 76 8896
a 6 58 77 549
a 6 58 78 143
a 6 58 79 3
a 6 59 70 -1
a 6 59 71 22
a 6 59 72 249
a 6 59 73 1021
a 6 59 74 942
a 6 59 75 -4902
a 6 59 76 -11158
a 6 59 77 -8023
a 6 59 78 -1134
a 6 59 79 -165
a 6 59 80 -23
a 6 60 72 1
a 6 60 73 1
a 6 60 74 62
a 6 60 75 -66
a 6 60 76 -641
a 6 60 77 104
a 6 60 78 -367
a 6 60 79 921
a 6 60 80 141
a 6 60 81 24
a 6 61 74 4
a 6 61 75 9
a 6 61 76 -194
a 6 61 77 -1304
a 6 61 78 -3262
a 6 61 79 -365
a 6 61 80 362
a 6 61 81 147
a 6 61 82 22
a 6 61 83 2
a 6 62 76 -4
a 6 62 77 -39
a 6 62 78 -308
a 6 62 79 -283
a 6 62 80 851
a 6 62 81 521
a 6 62 82 137
a 6 62 84 1
a 6 63 78 -6
a 6 63 79 -31
a 6 63 80 117
a 6 63 81 232
a 6 63 82 84
a 6 63 83 -13
a 6 63 84 -15
a 6 63 85 -2
a 6 64 80 6
a 6 64 81 43
a 6 64 82 113
a 6 64 83 71
a 6 64 84 -31
a 6 64 85 -7
a 6 64 86 -1
a 6 65 82 4
a 6 65 83 17
a 6 65 84 -15
a 6 65 85 -24
a 6 65 86 -7
a 6 66 84 -4
a 6 66 85 -13
a 6 66 86 -4
a 6 66 87 -1
a 6 67 86 -1
a 6 67 87 -3
a 6 68 88 1
b 6 0 0 1
b 6 1 0 -1
b 6 1 1 -2
b 6 2 1 -6
b 6 2 2 -17
b 6 2 3 -2
b 6 3 1 -3
b 6 3 2 -50
b 6 3 3 -79
b 6 3 4 -1
b 6 4 2 -14
b 6 4 3 -115
b 6 4 4 -20
b 6 4 5 -12
b 6 4 6 1
b 6 5 2 -3
b 6 5 3 -59
b 6 5 4 -98
b 6 5 5 348
b 6 5 6 32
b 6 5 7 8
b 6 6 3 -6
b 6 6 4 52
b 6 6 5 977
b 6 6 6 2282
b 6 6 7 987
b 6 6 8 55
b 6 7 3 -1
b 6 7 4 1
b 6 7 5 443
b 6 7 6 2696
b 6 7 7 3793
b 6 7 8 -493
b 6 7 9 -42
b 6 7 10 -7
b 6 8 4 1
b 6 8 5 136
b 6 8 6 1312
b 6 8 7 1845
b 6 8 8 -12572
b 6 8 9 -12306
b 6 8 10 -436
b 6 8 11 -22
b 6 9 5 12
b 6 9 6 98
b 6 9 7 -2651
b 6 9 8 -24420
b 6 9 9 -47145
b 6 9 10 -3347
b 6 9 11 7791
b 6 9 12 185
b 6 9 13 4
b 6 10 6 -12
b 6 10 7 -965
b 6 10 8 -9173
b 6 10 9 -12051
b 6 10 10 58536
b 6 10 11 82659
b 6 10 12 1546
b 6 10 13 813
b 6 10 14 -2
b 6 11 7 -66
b 6 11 8 -477
b 6 11 9 10421
b 6 11 10 81974
b 6 11 11 135593
b 6 11 12 -9721
b 6 11 13 -42820
b 6 11 14 -7952
b 6 11 15 -84
b 6 11 16 -2
b 6 12 8 66
b 6 12 9 3540
b 6 12 10 27883
b 6 12 11 31134
b 6 12 12 -81290
b 6 12 13 -91009
b 6 12 14 10886
b 6 12 15 533
b 6 12 16 -1224
b 6 12 17 -7
b 6 13 9 220
b 6 13 10 1297
b 6 13 11 -21816
b 6 13 12 -138022
b 6 13 13 -232939
b 6 13 14 -166173
b 6 13 15 85303
b 6 13 16 65985
b 6 13 17 2712
b 6 13 18 2
b 6 14 10 -220
b 6 14 11 -7941
b 6 14 12 -52671
b 6 14 13 -95104
b 6 14 14 -107318
b 6 14 15 70594
b 6 14 16 -392524
b 6 14 17 25753
b 6 14 18 -14536
b 6 14 19 206
b 6 14 20 6
b 6 15 11 -495
b 6 15 12 -3004
b 6 15 13 19295
b 6 15 14 131637
b 6 15 15 376225
b 6 15 16 261927
b 6 15 17 -56755
b 6 15 18 -129133
b 6 15 19 -136883
b 6 15 20 -3630
b 6 15 21 -20
b 6 16 12 495
b 6 16 13 11782
b 6 16 14 70021
b 6 16 15 217744
b 6 16 16 483921
b 6 16 17 741585
b 6 16 18 1964384
b 6 16 19 -425823
b 6 16 20 254397
b 6 16 21 13844
b 6 16 22 -463
b 6 16 23 -2
b 6 17 13 792
b 6 17 14 6588
b 6 17 15 15009
b 6 17 16 -49902
b 6 17 17 -545248
b 6 17 18 -1445338
b 6 17 19 -469660
b 6 17 20 1628409
b 6 17 21 -43223
b 6 17 22 17013
b 6 17 23 3207
b 6 17 24 8
b 6 18 14 -792
b 6 18 15 -12132
b 6 18 16 -62564
b 6 18 17 -261828
b 6 18 18 -664609
b 6 18 19 -1509810
b 6 18 20 -4695508
b 6 18 21 -2502836
b 6 18 22 -220810
b 6 18 23 -328912
b 6 18 24 -7792
b 6 18 25 230
b 6 18 26 1
b 6 19 15 -924
b 6 19 16 -11826
b 6 19 17 -74519
b 6 19 18 -93463
b 6 19 19 542942
b 6 19 20 3968546
b 6 19 21 2134174
b 6 19 22 1969871
b 6 19 23 1367532
b 6 19 24 629863
b 6 19 25 -14129
b 6 19 26 -803
b 6 19 27 -1
b 6 20 16 924
b 6 20 17 9120
b 6 20 18 24227
b 6 20 19 15571
b 6 20 20 252838
b 6 20 21 789832
b 6 20 22 9917266
b 6 20 23 -6719008
b 6 20 24 -5149778
b 6 20 25 -854040
b 6 20 26 414186
b 6 20 27 1704
b 6 20 28 -14
b 6 21 17 792
b 6 21 18 15399
b 6 21 19 129001
b 6 21 20 315747
b 6 21 21 -656162
b 6 21 22 -4627172
b 6 21 23 -7207697
b 6 21 24 18696447
b 6 21 25 10000926
b 6 21 26 -3680265
b 6 21 27 -343156
b 6 21 28 36572
b 6 21 29 336
b 6 22 18 -792
b 6 22 19 -5400
b 6 22 20 17686
b 6 22 21 460222
b 6 22 22 1597654
b 6 22 23 -2238986
b 6 22 24 -14085213
b 6 22 25 -26264356
b 6 22 26 1184307
b 6 22 27 12443628
b 6 22 28 -1834276
b 6 22 29 -82261
b 6 22 30 713
b 6 22 31 18
b 6 23 19 -495
b 6 23 20 -13839
b 6 23 21 -141087
b 6 23 22 -596837
b 6 23 23 674511
b 6 23 24 9812990
b 6 23 25 3222949
b 6 23 26 998799
b 6 23 27 -23452242
b 6 23 28 -8083994
b 6 23 29 6880362
b 6 23 30 415932
b 6 23 31 -5300
b 6 23 32 82
b 6 24 20 495
b 6 24 21 2652
b 6 24 22 -28298
b 6 24 23 -690525
b 6 24 24 -4568481
b 6 24 25 -3297612
b 6 24 26 37620432
b 6 24 27 28002657
b 6 24 28 13615711
b 6 24 29 -20959679
b 6 24 30 -9063576
b 6 24 31 2033143
b 6 24 32 23631
b 6 24 33 186
b 6 24 34 -1
b 6 25 21 220
b 6 25 22 8282
b 6 25 23 97883
b 6 25 24 692268
b 6 25 25 691848
b 6 25 26 -15337127
b 6 25 27 -40574179
b 6 25 28 35996091
b 6 25 29 73329771
b 6 25 30 47347424
b 6 25 31 -15906437
b 6 25 32 -5600633
b 6 25 33 -78872
b 6 25 34 4071
b 6 25 35 20
b 6 26 22 -220
b 6 26 23 -901
b 6 26 24 14131
b 6 26 25 427100
b 6 26 26 4878596
b 6 26 27 18292363
b 6 26 28 -3678399
b 6 26 29 -133580315
b 6 26 30 -131131109
b 6 26 31 17819925
b 6 26 32 84065129
b 6 26 33 11480648
b 6 26 34 -118247
b 6 26 35 -16637
b 6 26 36 94
b 6 27 23 -66
b 6 27 24 -3089
b 6 27 25 -35997
b 6 27 26 -414845
b 6 27 27 -1800433
b 6 27 28 4070670
b 6 27 29 54517307
b 6 27 30 151471399
b 6 27 31 -2673907
b 6 27 32 -222744141
b 6 27 33 -151705859
b 6 27 34 -3006404
b 6 27 35 922154
b 6 27 36 72910
b 6 27 37 784
b 6 27 38 -5
b 6 28 24 66
b 6 28 25 -4
b 6 28 26 -3203
b 6 28 27 -79056
b 6 28 28 -1808368
b 6 28 29 -13316670
b 6 28 30 -55413610
b 6 28 31 -79440245
b 6 28 32 215625028
b 6 28 33 393610634
b 6 28 34 140746668
b 6 28 35 -8117824
b 6 28 36 1182677
b 6 28 37 -359291
b 6 28 38 10082
b 6 28 39 32
b 6 29 25 12
b 6 29 26 603
b 6 29 27 1250
b 6 29 28 67038
b 6 29 29 590055
b 6 29 30 3288225
b 6 29 31 16011288
b 6 29 32 -43781656
b 6 29 33 -364464630
b 6 29 34 -383315349
b 6 29 35 -82284070
b 6 29 36 2331636
b 6 29 37 -714916
b 6 29 38 -1757964
b 6 29 39 -59754
b 6 29 40 504
b 6 29 41 3
b 6 30 26 -12
b 6 30 27 195
b 6 30 28 1141
b 6 30 29 -17755
b 6 30 30 -81530
b 6 30 31 -2424789
b 6 30 32 -4898045
b 6 30 33 87863616
b 6 30 34 364058759
b 6 30 35 348649217
b 6 30 36 135093886
b 6 30 37 46457435
b 6 30 38 20659706
b 6 30 39 4993640
b 6 30 40 125610
b 6 30 41 -268
b 6 30 42 -19
b 6 31 27 -1
b 6 31 28 -22
b 6 31 29 3733
b 6 31 30 33600
b 6 31 31 452900
b 6 31 32 3079357
b 6 31 33 -3016586
b 6 31 34 -89215042
b 6 31 35 -316605971
b 6 31 36 -375896000
b 6 31 37 -257197265
b 6 31 38 -118771756
b 6 31 39 -16606896
b 6 31 40 -6876414
b 6 31 41 -805139
b 6 31 42 17424
b 6 31 43 80
b 6 32 28 1
b 6 32 29 -90
b 6 32 30 -499
b 6 32 31 780
b 6 32 32 -44546
b 6 32 33 1612879
b 6 32 34 20118141
b 6 32 35 114649850
b 6 32 36 362134201
b 6 32 37 478425602
b 6 32 38 351553458
b 6 32 39 126277939
b 6 32 40 6543981
b 6 32 41 9378181
b 6 32 42 -668755
b 6 32 43 -37300
b 6 32 44 -180
b 6 32 45 -4
b 6 33 30 -8
b 6 33 31 -889
b 6 33 32 -2381
b 6 33 33 -108439
b 6 33 34 -1757240
b 6 33 35 -13699960
b 6 33 36 -87477215
b 6 33 37 -294863950
b 6 33 38 -407641384
b 6 33 39 -331892510
b 6 33 40 -107564033
b 6 33 41 51200124
b 6 33 42 22644907
b 6 33 43 -3486506
b 6 33 44 138225
b 6 33 45 -4449
b 6 33 46 -11
b 6 34 31 14
b 6 34 32 -122
b 6 34 33 -511
b 6 34 34 68130
b 6 34 35 710696
b 6 34 36 9132723
b 6 34 37 66759838
b 6 34 38 218043979
b 6 34 39 328997660
b 6 34 40 293557979
b 6 34 41 39089256
b 6 34 42 -115540398
b 6 34 43 -26436587
b 6 34 44 633792
b 6 34 45 163169
b 6 34 46 23458
b 6 34 47 469
b 6 35 33 -14
b 6 35 34 -5032
b 6 35 35 -63577
b 6 35 36 -874390
b 6 35 37 -9813489
b 6 35 38 -56030036
b 6 35 39 -184365887
b 6 35 40 -331082341
b 6 35 41 -309043227
b 6 35 42 -33971017
b 6 35 43 173535756
b 6 35 44 87920490
b 6 35 45 -11310514
b 6 35 46 -964950
b 6 35 47 -155194
b 6 35 48 -1158
b 6 35 49 4
b 6 36 34 91
b 6 36 35 1214
b 6 36 36 18092
b 6 36 37 471187
b 6 36 38 4433216
b 6 36 39 26423304
b 6 36 40 104752621
b 6 36 41 203200676
b 6 36 42 184273356
b 6 36 43 -24117970
b 6 36 44 -204337416
b 6 36 45 -94538398
b 6 36 46 2120268
b 6 36 47 1396518
b 6 36 48 184123
b 6 36 49 -2919
b 6 36 50 -102
b 6 37 36 91
b 6 37 37 -14828
b 6 37 38 -235510
b 6 37 39 -2265574
b 6 37 40 -18341941
b 6 37 41 -80013874
b 6 37 42 -170707835
b 6 37 43 -183863945
b 6 37 44 5374737
b 6 37 45 168762690
b 6 37 46 120850514
b 6 37 47 7994348
b 6 37 48 -2805759
b 6 37 49 627052
b 6 37 50 10714
b 6 37 51 159
b 6 37 52 -4
b 6 38 37 364
b 6 38 38 7700
b 6 38 39 92678
b 6 38 40 1399087
b 6 38 41 11309206
b 6 38 42 46792732
b 6 38 43 110774747
b 6 38 44 133630122
b 6 38 45 33577649
b 6 38 46 -74338512
b 6 38 47 -156213550
b 6 38 48 -70538563
b 6 38 49 -5097668
b 6 38 50 -141769
b 6 38 51 -44126
b 6 38 52 371
b 6 38 53 16
b 6 39 39 637
b 6 39 40 -27237
b 6 39 41 -525026
b 6 39 42 -3833644
b 6 39 43 -19629311
b 6 39 44 -61011314
b 6 39 45 -92043320
b 6 39 46 -69734190
b 6 39 47 47823517
b 6 39 48 194193572
b 6 39 49 94079662
b 6 39 50 -4257699
b 6 39 51 -2012855
b 6 39 52 73200
b 6 39 53 2420
b 6 39 54 -34
b 6 40 40 1001
b 6 40 41 23734
b 6 40 42 236313
b 6 40 43 2306946
b 6 40 44 15633897
b 6 40 45 52989236
b 6 40 46 92839086
b 6 40 47 69534398
b 6 40 48 -82957867
b 6 40 49 -172946787
b 6 40 50 -75634040
b 6 40 51 8255309
b 6 40 52 5700523
b 6 40 53 -225107
b 6 40 54 9502
b 6 40 55 528
b 6 40 56 -4
b 6 41 42 2002
b 6 41 43 -32380
b 6 41 44 -868300
b 6 41 45 -5680113
b 6 41 46 -17610159
b 6 41 47 -31140763
b 6 41 48 -34294376
b 6 41 49 -35004864
b 6 41 50 -8387749
b 6 41 51 58642318
b 6 41 52 6650225
b 6 41 53 -7568831
b 6 41 54 181091
b 6 41 55 8538
b 6 41 56 -80
b 6 41 57 -16
b 6 42 43 2002
b 6 42 44 48026
b 6 42 45 391443
b 6 42 46 2219314
b 6 42 47 11630482
b 6 42 48 39215689
b 6 42 49 72437002
b 6 42 50 40167294
b 6 42 51 -83032702
b 6 42 52 -111502426
b 6 42 53 -11933283
b 6 42 54 10549852
b 6 42 55 1329074
b 6 42 56 -59841
b 6 42 57 2310
b 6 42 58 -88
b 6 43 45 4004
b 6 43 46 -22429
b 6 43 47 -1122590
b 6 43 48 -7709472
b 6 43 49 -19033675
b 6 43 50 -14985830
b 6 43 51 44441
b 6 43 52 -10457858
b 6 43 53 8032350
b 6 43 54 23225647
b 6 43 55 -2418781
b 6 43 56 -2356749
b 6 43 57 -16459
b 6 43 58 23734
b 6 43 59 123
b 6 44 46 3003
b 6 44 47 69806
b 6 44 48 471414
b 6 44 49 1147451
b 6 44 50 2718518
b 6 44 51 19400561
b 6 44 52 56738759
b 6 44 53 29564205
b 6 44 54 -52830766
b 6 44 55 -47426002
b 6 44 56 5803096
b 6 44 57 8635519
b 6 44 58 707690
b 6 44 59 29294
b 6 44 60 299
b 6 44 61 -8
b 6 45 48 5577
b 6 45 49 -1529
b 6 45 50 -1098228
b 6 45 51 -8265408
b 6 45 52 -19977905
b 6 45 53 -7875114
b 6 45 54 16872682
b 6 45 55 -1437902
b 6 45 56 6630409
b 6 45 57 2411174
b 6 45 58 -829217
b 6 45 59 -1029368
b 6 45 60 -17261
b 6 45 61 -102
b 6 45 62 1
b 6 46 49 3432
b 6 46 50 75768
b 6 46 51 446514
b 6 46 52 255374
b 6 46 53 -2506414
b 6 46 54 7136549
b 6 46 55 38014218
b 6 46 56 16565555
b 6 46 57 -42164864
b 6 46 58 -26318913
b 6 46 59 3656182
b 6 46 60 1539566
b 6 46 61 -104851
b 6 46 62 -2279
b 6 46 63 -275
b 6 47 51 5577
b 6 47 52 16764
b 6 47 53 -747264
b 6 47 54 -6086048
b 6 47 55 -14789854
b 6 47 56 -5012953
b 6 47 57 13274370
b 6 47 58 1271580
b 6 47 59 -2229090
b 6 47 60 2202614
b 6 47 61 710369
b 6 47 62 112324
b 6 47 63 -6272
b 6 47 64 401
b 6 48 52 3003
b 6 48 53 62370
b 6 48 54 350733
b 6 48 55 212743
b 6 48 56 -1652274
b 6 48 57 3270813
b 6 48 58 17196462
b 6 48 59 8908426
b 6 48 60 -18646261
b 6 48 61 -12021007
b 6 48 62 -2229256
b 6 48 63 84403
b 6 48 64 -8944
b 6 48 65 -3547
b 6 48 66 -8
b 6 49 54 4004
b 6 49 55 22055
b 6 49 56 -295679
b 6 49 57 -2661701
b 6 49 58 -6541854
b 6 49 59 -4338452
b 6 49 60 1625222
b 6 49 61 5207410
b 6 49 62 3562336
b 6 49 63 -795934
b 6 49 64 -395804
b 6 49 65 50420
b 6 49 66 4229
b 6 49 67 23
b 6 50 55 2002
b 6 50 56 38874
b 6 50 57 228791
b 6 50 58 485246
b 6 50 59 812244
b 6 50 60 2867248
b 6 50 61 4582153
b 6 50 62 2649350
b 6 50 63 -727427
b 6 50 64 -1844264
b 6 50 65 -943770
b 6 50 66 -96252
b 6 50 67 -407
b 6 50 68 63
b 6 51 57 2002
b 6 51 58 15566
b 6 51 59 -20441
b 6 51 60 -407509
b 6 51 61 -1155292
b 6 51 62 -2554800
b 6 51 63 -3887984
b 6 51 64 174613
b 6 51 65 2399619
b 6 51 66 241654
b 6 51 67 -150565
b 6 51 68 -11478
b 6 51 69 -876
b 6 51 70 -11
b 6 52 58 1001
b 6 52 59 17962
b 6 52 60 116408
b 6 52 61 460957
b 6 52 62 1417699
b 6 52 63 2395410
b 6 52 64 1638110
b 6 52 65 -514586
b 6 52 66 -103655
b 6 52 67 5077
b 6 52 68 -67458
b 6 52 69 -9911
b 6 52 70 -564
b 6 52 71 -5
b 6 53 60 637
b 6 53 61 6314
b 6 53 62 37130
b 6 53 63 164897
b 6 53 64 257130
b 6 53 65 -499866
b 6 53 66 -1826974
b 6 53 67 -1282031
b 6 53 68 17564
b 6 53 69 -5248
b 6 53 70 -52088
b 6 53 71 -3711
b 6 53 72 -172
b 6 54 61 364
b 6 54 62 5828
b 6 54 63 41006
b 6 54 64 215307
b 6 54 65 689381
b 6 54 66 1175500
b 6 54 67 1349672
b 6 54 68 582304
b 6 54 69 88830
b 6 54 70 210896
b 6 54 71 63004
b 6 54 72 10247
b 6 54 73 333
b 6 55 63 91
b 6 55 64 1003
b 6 55 65 11918
b 6 55 66 52889
b 6 55 67 56548
b 6 55 68 10597
b 6 55 69 22313
b 6 55 70 -239529
b 6 55 71 16889
b 6 55 72 -10040
b 6 55 73 -7006
b 6 55 74 -123
b 6 55 75 -12
b 6 56 64 91
b 6 56 65 1154
b 6 56 66 7847
b 6 56 67 43508
b 6 56 68 112782
b 6 56 69 219294
b 6 56 70 424010
b 6 56 71 303541
b 6 56 72 197092
b 6 56 73 80845
b 6 56 74 15106
b 6 56 75 2316
b 6 56 76 90
b 6 57 66 -14
b 6 57 67 -258
b 6 57 68 -2570
b 6 57 69 -24064
b 6 57 70 -82857
b 6 57 71 -104016
b 6 57 72 -131976
b 6 57 73 -93763
b 6 57 74 -26127
b 6 57 75 -9720
b 6 57 76 -2143
b 6 57 77 -109
b 6 58 67 14
b 6 58 68 70
b 6 58 69 21
b 6 58 70 -1018
b 6 58 71 -13472
b 6 58 72 -18347
b 6 58 73 -36853
b 6 58 74 -11544
b 6 58 75 3259
b 6 58 76 4394
b 6 58 77 988
b 6 58 78 148
b 6 58 79 2
b 6 59 69 -8
b 6 59 70 -121
b 6 59 71 -1750
b 6 59 72 -11652
b 6 59 73 -30916
b 6 59 74 -49280
b 6 59 75 -27534
b 6 59 76 -21655
b 6 59 77 -5730
b 6 59 78 -602
b 6 59 79 -39
b 6 59 80 -2
b 6 60 70 1
b 6 60 71 -22
b 6 60 72 -252
b 6 60 73 -1039
b 6 60 74 -1643
b 6 60 75 2892
b 6 60 76 7091
b 6 60 77 8858
b 6 60 78 3455
b 6 60 79 1014
b 6 60 80 110
b 6 60 81 6
b 6 61 72 -1
b 6 61 73 -1
b 6 61 74 -83
b 6 61 75 -1
b 6 61 76 467
b 6 61 77 -199
b 6 61 78 1513
b 6 61 79 163
b 6 61 80 640
b 6 61 81 188
b 6 61 82 13
b 6 62 74 -4
b 6 62 75 -9
b 6 62 76 203
b 6 62 77 1366
b 6 62 78 3807
b 6 62 79 697
b 6 62 80 -264
b 6 62 81 -175
b 6 62 82 -45
b 6 62 83 -8
b 6 63 76 4
b 6 63 77 39
b 6 63 78 335
b 6 63 79 400
b 6 63 80 -696
b 6 63 81 -428
b 6 63 82 -176
b 6 63 83 -47
b 6 63 84 -16
b 6 63 85 -2
b 6 64 78 6
b 6 64 79 31
b 6 64 80 -126
b 6 64 81 -260
b 6 64 82 -126
b 6 64 83 -23
b 6 64 84 -6
b 6 65 80 -6
b 6 65 81 -43
b 6 65 82 -128
b 6 65 83 -118
b 6 65 84 11
b 6 65 85 2
b 6 65 86 -1
b 6 66 82 -4
b 6 66 83 -17
b 6 66 84 18
b 6 66 85 27
b 6 66 86 5
b 6 67 84 4
b 6 67 85 13
b 6 67 86 7
b 6 67 87 3
b 6 68 86 1
b 6 68 87 3
b 6 69 88 -1

